Label noise in segmentation networks : mitigation must deal with bias

Imperfect labels limit the quality of predictions learned by deep neural networks. This is particularly relevant in medical image segmentation, where reference annotations are difficult to collect and vary significantly even across expert annotators. Prior work on mitigating label noise focused on simple models of mostly uniform noise. In this work, we explore biased and unbiased errors artificially introduced to brain tumour annotations on MRI data. We found that supervised and semi-supervised segmentation methods are robust or fairly robust to unbiased errors but sensitive to biased errors. It is therefore important to identify the sorts of errors expected in medical image labels and especially mitigate the biased errors.

==> Label noise in segmentation networks _ mitigation must deal with bias - arxiv/figures/create_charts.py <==
from collections import OrderedDict
import seaborn as sns
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick


FONTSIZE = 16


class plot():
    def plot(self, x_max_idx=None, set_xticks=True):
        clrs = sns.color_palette()
        fig, ax = plt.subplots()
        x_axis = self.x_axis[:x_max_idx]
        for i, (name, mean) in enumerate(self.y_means.items()):
            mean = np.array(mean[:x_max_idx])
            std = np.array(self.y_stdev[name][:x_max_idx])
            ax.plot(x_axis, mean, label=name, c=clrs[i])
            ax.fill_between(x_axis, mean-std, mean+std, alpha=0.2,
                            facecolor=clrs[i])
        ax.legend(fontsize=FONTSIZE)
        ax.xaxis.tick_top()
        ax.xaxis.set_label_position('top') 
        if set_xticks:
            ax.set_xticks(x_axis)
        ax.set_xlabel(self.x_title, fontsize=FONTSIZE)
        ax.set_ylabel(self.y_title, fontsize=FONTSIZE, multialignment='center')
        for item in ax.get_xticklabels()+ax.get_yticklabels():
            item.set_fontsize(FONTSIZE)
        plt.tight_layout()
        return fig, ax


class bar():
    def plot(self, width=0.35):
        clrs = sns.color_palette()
        fig, ax = plt.subplots()
        n = len(self.y_means)
        for i, (name, mean) in enumerate(self.y_means.items()):
            std = self.y_stdev[name]
            x = np.arange(len(self.x_axis))
            ax.bar(x+width*(1/2-(n-i-1)/n), mean, width/n,
                   yerr=std, color=clrs[i], label=name)
        ax.legend(fontsize=FONTSIZE)
        ax.xaxis.tick_top()
        ax.xaxis.set_label_position('top') 
        ax.set_xticks(x)
        ax.set_xticklabels(self.x_axis)
        ax.set_xlabel(self.x_title, fontsize=FONTSIZE)
        ax.set_ylabel(self.y_title, fontsize=FONTSIZE, multialignment='center')
        for item in ax.get_xticklabels()+ax.get_yticklabels():
            item.set_fontsize(FONTSIZE)
        plt.tight_layout()
        return fig, ax


class f1_shift(plot):
    x_axis = [0, 5, 20, 30]
    x_title = "Shift (n)"
    y_means = OrderedDict([
        ("GenSeg", [0, -.096, -.225, -.27]),
        ("MT", [0, -.093, -.371, -.527]),
        ("AE", [0, -.095, -.358, -.522]),
        ("Seg", [0, -.095, -.372, -.537])
    ])
    y_stdev =  OrderedDict([
        ("GenSeg", [0, .006, .056, .011]),
        ("MT", [0, .007, .008, .008]),
        ("AE", [0, .005, .018, .015]),
        ("Seg", [0, .006, .009, 0.004])
    ])
    y_title = "Performance relative to no shift"
    
    def __init__(self):
        fig, ax = self.plot()
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_shift.png")


class f0_01_warp(plot):
    x_axis = [0, 2, 5, 20, 50]
    x_title = "Warp (σ)"
    y_means = OrderedDict([
        ("GenSeg", [-0.09, -0.1, -.09, -.09, -.13]),
        ("MT", [-.17, -.17, -.17, -.16, -.21]),
        ("AE", [-.15, -.15, -.16, -.17, -.20]),
        ("Seg", [-.22, -.19, -.20, -.23, -.29])
    ])
    y_stdev =  OrderedDict([
        ("GenSeg", [.01, .01, .02, .02, .02]),
        ("MT", [.01, .02, .01, .02, .02]),
        ("AE", [.02, .01, .02, .02, .02]),
        ("Seg", [.04, .02, .01, .04, .02])
    ])
    y_title = "Performance relative to no warp\nat 100% labeled"
    
    def __init__(self):
        fig, ax = self.plot(4)
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f0.01_warp.png")


class f1_warp(plot):
    x_axis = [2, 5, 10, 20, 50]
    x_title = "Warp (σ)"
    y_means = OrderedDict([
        ("GenSeg", [0, -.01, -.02, -.055, -0.16]),
        ("MT", [-0.001, -0.015, -0.017, -0.055, -0.191]),
        ("AE", [0.003, -0.005, -0.018, -0.042, -0.137]),
        ("Seg", [-0.006, -0.011, -0.027, -0.049, -0.16])
    ])
    y_stdev =  OrderedDict([
        ("GenSeg", [0.003, 0.004, 0.005, 0.006, 0.015]),
        ("MT", [0.007, 0.006, 0.007, 0.01, 0.016]),
        ("AE", [0.007, 0.007, 0.008, 0.006, 0.007]),
        ("Seg", [0.005, 0.002, 0.007, 0.004, 0.012])
    ])
    y_title = "Performance relative to no warp"
    
    def __init__(self):
        fig, ax = self.plot(4)
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_warp.png")


class f1_permute(plot):
    x_axis = [0, 0.3, 0.5, 0.8, 0.9, 0.95, 0.99]
    x_title = "% training data"
    y_means = OrderedDict([
        ("permuted", [0.91, 0.895, 0.891, 0.83, 0.603, 0.516, 0.384]),
        ("data subset", [0.91, 0.906, 0.901, 0.888, 0.865, 0.841, 0.68]),
    ])
    y_stdev =  OrderedDict([
        ("permuted", [0, 0.008, 0.005, 0.014, 0.030, 0.049, 0.018]),
        ("data subset", [0.00, 0.003, 0.003, 0.003, 0.003, 0.002, 0.02]),
    ])
    y_title = "Dice"
    
    def __init__(self):
        fig, ax = self.plot(set_xticks=False)
        ax.xaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_permute.png")


class f1_crop(bar):
    x_axis = ["left", "rand_0.5", "rand_1"]
    x_title = "Cropping method"
    y_title= "Performance relative to no crop"
    y_means = OrderedDict([
        ("GenSeg", [-0.071, -0.033, -0.001]),
        ("MT", [-0.049, -0.014, 0.002]),
        ("AE", [-0.081, -0.033, 0.003]),
        ("Seg", [-0.078, -0.033, -0.004])
    ])
    y_stdev = OrderedDict([
        ("GenSeg", [0.014, 0.006, 0.007]),
        ("MT", [0.009, 0.006, 0.014]),
        ("AE", [0.01, 0.007, 0.008]),
        ("Seg", [0.007, 0.006, 0.007])
    ])
    
    def __init__(self):
        fig, ax = self.plot(0.8)
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_crop.png")


f1_shift()
f0_01_warp()
f1_warp()
f1_permute()
f1_crop()

==> figures/create_charts.py <==
from collections import OrderedDict
import seaborn as sns
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick


FONTSIZE = 16


class plot():
    def plot(self, x_max_idx=None, set_xticks=True):
        clrs = sns.color_palette()
        fig, ax = plt.subplots()
        x_axis = self.x_axis[:x_max_idx]
        for i, (name, mean) in enumerate(self.y_means.items()):
            mean = np.array(mean[:x_max_idx])
            std = np.array(self.y_stdev[name][:x_max_idx])
            ax.plot(x_axis, mean, label=name, c=clrs[i])
            ax.fill_between(x_axis, mean-std, mean+std, alpha=0.2,
                            facecolor=clrs[i])
        ax.legend(fontsize=FONTSIZE)
        ax.xaxis.tick_top()
        ax.xaxis.set_label_position('top') 
        if set_xticks:
            ax.set_xticks(x_axis)
        ax.set_xlabel(self.x_title, fontsize=FONTSIZE)
        ax.set_ylabel(self.y_title, fontsize=FONTSIZE, multialignment='center')
        for item in ax.get_xticklabels()+ax.get_yticklabels():
            item.set_fontsize(FONTSIZE)
        plt.tight_layout()
        return fig, ax


class bar():
    def plot(self, width=0.35):
        clrs = sns.color_palette()
        fig, ax = plt.subplots()
        n = len(self.y_means)
        for i, (name, mean) in enumerate(self.y_means.items()):
            std = self.y_stdev[name]
            x = np.arange(len(self.x_axis))
            ax.bar(x+width*(1/2-(n-i-1)/n), mean, width/n,
                   yerr=std, color=clrs[i], label=name)
        ax.legend(fontsize=FONTSIZE)
        ax.xaxis.tick_top()
        ax.xaxis.set_label_position('top') 
        ax.set_xticks(x)
        ax.set_xticklabels(self.x_axis)
        ax.set_xlabel(self.x_title, fontsize=FONTSIZE)
        ax.set_ylabel(self.y_title, fontsize=FONTSIZE, multialignment='center')
        for item in ax.get_xticklabels()+ax.get_yticklabels():
            item.set_fontsize(FONTSIZE)
        plt.tight_layout()
        return fig, ax


class f1_shift(plot):
    x_axis = [0, 5, 20, 30]
    x_title = "Shift (n)"
    y_means = OrderedDict([
        ("GenSeg", [0, -.096, -.225, -.27]),
        ("MT", [0, -.093, -.371, -.527]),
        ("AE", [0, -.095, -.358, -.522]),
        ("Seg", [0, -.095, -.372, -.537])
    ])
    y_stdev =  OrderedDict([
        ("GenSeg", [0, .006, .056, .011]),
        ("MT", [0, .007, .008, .008]),
        ("AE", [0, .005, .018, .015]),
        ("Seg", [0, .006, .009, 0.004])
    ])
    y_title = "Performance relative to no shift"
    
    def __init__(self):
        fig, ax = self.plot()
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_shift.png")


class f0_01_warp(plot):
    x_axis = [0, 2, 5, 20, 50]
    x_title = "Warp (σ)"
    y_means = OrderedDict([
        ("GenSeg", [-0.09, -0.1, -.09, -.09, -.13]),
        ("MT", [-.17, -.17, -.17, -.16, -.21]),
        ("AE", [-.15, -.15, -.16, -.17, -.20]),
        ("Seg", [-.22, -.19, -.20, -.23, -.29])
    ])
    y_stdev =  OrderedDict([
        ("GenSeg", [.01, .01, .02, .02, .02]),
        ("MT", [.01, .02, .01, .02, .02]),
        ("AE", [.02, .01, .02, .02, .02]),
        ("Seg", [.04, .02, .01, .04, .02])
    ])
    y_title = "Performance relative to no warp\nat 100% labeled"
    
    def __init__(self):
        fig, ax = self.plot(4)
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f0.01_warp.png")


class f1_warp(plot):
    x_axis = [2, 5, 10, 20, 50]
    x_title = "Warp (σ)"
    y_means = OrderedDict([
        ("GenSeg", [0, -.01, -.02, -.055, -0.16]),
        ("MT", [-0.001, -0.015, -0.017, -0.055, -0.191]),
        ("AE", [0.003, -0.005, -0.018, -0.042, -0.137]),
        ("Seg", [-0.006, -0.011, -0.027, -0.049, -0.16])
    ])
    y_stdev =  OrderedDict([
        ("GenSeg", [0.003, 0.004, 0.005, 0.006, 0.015]),
        ("MT", [0.007, 0.006, 0.007, 0.01, 0.016]),
        ("AE", [0.007, 0.007, 0.008, 0.006, 0.007]),
        ("Seg", [0.005, 0.002, 0.007, 0.004, 0.012])
    ])
    y_title = "Performance relative to no warp"
    
    def __init__(self):
        fig, ax = self.plot(4)
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_warp.png")


class f1_permute(plot):
    x_axis = [0, 0.3, 0.5, 0.8, 0.9, 0.95, 0.99]
    x_title = "% training data"
    y_means = OrderedDict([
        ("permuted", [0.91, 0.895, 0.891, 0.83, 0.603, 0.516, 0.384]),
        ("data subset", [0.91, 0.906, 0.901, 0.888, 0.865, 0.841, 0.68]),
    ])
    y_stdev =  OrderedDict([
        ("permuted", [0, 0.008, 0.005, 0.014, 0.030, 0.049, 0.018]),
        ("data subset", [0.00, 0.003, 0.003, 0.003, 0.003, 0.002, 0.02]),
    ])
    y_title = "Dice"
    
    def __init__(self):
        fig, ax = self.plot(set_xticks=False)
        ax.xaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_permute.png")


class f1_crop(bar):
    x_axis = ["left", "rand_0.5", "rand_1"]
    x_title = "Cropping method"
    y_title= "Performance relative to no crop"
    y_means = OrderedDict([
        ("GenSeg", [-0.071, -0.033, -0.001]),
        ("MT", [-0.049, -0.014, 0.002]),
        ("AE", [-0.081, -0.033, 0.003]),
        ("Seg", [-0.078, -0.033, -0.004])
    ])
    y_stdev = OrderedDict([
        ("GenSeg", [0.014, 0.006, 0.007]),
        ("MT", [0.009, 0.006, 0.014]),
        ("AE", [0.01, 0.007, 0.008]),
        ("Seg", [0.007, 0.006, 0.007])
    ])
    
    def __init__(self):
        fig, ax = self.plot(0.8)
        ax.yaxis.set_major_formatter(mtick.PercentFormatter(xmax=1, decimals=0))
        fig.savefig("f1_crop.png")


f1_shift()
f0_01_warp()
f1_warp()
f1_permute()
f1_crop()
